Temporal Network Representation Learning via Historical Neighborhoods Aggregation

Network embedding is an effective method to learn low-dimensional representations of nodes, which can be applied to various real-life applications such as visualization, node classification, and link prediction. Although significant progress has been made on this problem in recent years, several important challenges remain, such as how to properly capture temporal information in evolving networks. In practice, most networks are continually evolving. Some networks only add new edges or nodes such as authorship networks, while others support removal of nodes or edges such as internet data routing. If patterns exist in the changes of the network structure, we can better understand the relationships between nodes and the evolution of the network, which can be further leveraged to learn node representations with more meaningful information. In this paper, we propose the Embedding via Historical Neighborhoods Aggregation (EHNA) algorithm. More specifically, we first propose a temporal random walk that can identify relevant nodes in historical neighborhoods which have impact on edge formations. Then we apply a deep learning model which uses a custom attention mechanism to induce node embeddings that directly capture temporal information in the underlying feature representation. We perform extensive experiments on a range of real-world datasets, and the results demonstrate the effectiveness of our new approach in the network reconstruction task and the link prediction task.

==> icde response/pdflatex.sh <==
#!/bin/sh

F=icde_response

#rm *.aux *.log *.dvi *.pdf *.ps *.blg *.bbl

#pdflatex $F && bibtex $F && pdflatex $F && bibtex $F && pdflatex $F && pdflatex $F
pdflatex $F && pdflatex $F && pdflatex $F



==> icde-2020 2/icde response/pdflatex.sh <==
#!/bin/sh

F=icde_response

#rm *.aux *.log *.dvi *.pdf *.ps *.blg *.bbl

#pdflatex $F && bibtex $F && pdflatex $F && bibtex $F && pdflatex $F && pdflatex $F
pdflatex $F && pdflatex $F && pdflatex $F



==> icde-2020 2/scripts/legend/average.gnu.sh <==
set terminal postscript eps enhanced color
set size 2#2
#unset yrange
#unset logscale y 

#set grid ytics lc rgb "#505050"
set output "average.eps"
#set title "RD100000" font ",17" tc rgb "#606060"
set ylabel "F_1 Scores" font ",21" offset 1.0
set xlabel "Training ratio (%)" font ",21" offset 2
set xtics font ", 19"
set ytics font ", 19"
set tmargin 5
#unset bmargin

#set logscale y 10
# Don't show the legend in the chart
# Replace small stripes on the Y-axis with a horizontal gridlines


#set xtics 1
set xtics ("10" 5, "" 6 1, "30" 7, "" 8 1, "50" 9, "" 10 1, "70" 11 , "" 12 1, "90" 13)
# Lighter grid lines
#set ytics 0,0.1,1
#set ytics ("0.006" 0.006 , "" 0.01 1, "0.03" 3 , "" 0.032 1, "0.4" 0.4, "" 0.5 1, "0.6" 0.6, "" 0.7 1, "0.8" 0.8, "" 0.85 1, "0.9" 0.9 , "" 0.95 1, "1" 1)
set yrange [0.5:0.9]
set ytics 0.1
set grid ytics lc rgb "#C0C0C0" lw 6
# Remove border around chart
#unset border
#set boxwidth 0.8
set key outside
set key font ",28"
set key samplen 2
set key spacing 1
set key horizontal
set key width 2
set grid ytics lc rgb "#C0C0C0" lw 6

# set key font ",20"
# set key samplen 2
# set key spacing 1
# set key top right

# #set key horizontal
# set key width 0.1
plot "average.txt" using 1:2 title "EHNA" w lp lc 30 lw 3 pt 7 ps 2,\
     "" using 1:3 title "HTNE" w lp lc 15 lw 3 pt 2 ps 2,\
     "" using 1:4  title "Node2Vec" w lp lc 17 lw 3 pt 8 ps 2,\
     "" using 1:5  title "LINE" w lp lc 12 lw 3 pt 10 ps 2,\
     "" using 1:6 title "GraphSAGE" w lp lc 10 lw 3 pt 3 ps 2

==> icde-2020 2/scripts/legend/yelp.gnu.sh <==
set terminal postscript eps enhanced color
set size 2#2
set output "legend-1.eps"
#set logscale y 10
#unset logscale
set ylabel "Score" font ",23" offset 1
set xtics font ", 23"
set ytics font ", 22"
set style histogram clustered gap 2
set style data histogram
set tmargin 5
set style fill solid 0.6 border
#set boxwidth 20 absolute
set offset -0.2,-0.2,0
set xtics format ""
#set ytics 0.4,0.1,1
set yrange [0.4:1]
set ytics 0.4,0.1,1
set grid ytics
#set key top left
#set key font ", 21"
#set key width 5
#set nokey
set key outside
set key font ",28"
set key samplen 2
set key spacing 1
set key horizontal
set key width 2
set grid ytics lc rgb "#C0C0C0" lw 6


set xtics offset 0,-0.2,0
plot "yelp.txt" using 2:xticlabels(1) title "EHNA" lw 5 lc 30 fill pattern 1, \
            '' using 3:xticlabels(1) title "HTNE" lw 3 lc 15 fill pattern 2, \
            '' using 4:xticlabels(1) title "Node2Vec" lw 5 lc 17 fill pattern 5, \
            '' using 5:xticlabels(1) title "LINE" lw 5 lc 12 fill pattern 4,\
            '' using 6:xticlabels(1) title "GraphSAGE" lw 5 lc 10 fill pattern 7

# plot "dblp.txt" using 2:2:4:xtic(1) title "EHNG" lw 5 lc 11 fill pattern 1, \
#             '' using 3:3:4 title "HTNE" lw 3 lc 15 fill pattern 2, \
#             '' using 4:4:4 title "Node2Vec" lw 5 lc 17 fill pattern 5, \
#             '' using 5:5:4 title "Line" lw 5 lc 12 fill pattern 4,\
#             '' using 6:6:4 title "GraphSAGE" lw 5 lc 10 fill pattern 9

==> icde-2020 2/scripts/link prediction/Average/average.gnu.sh <==
set terminal postscript eps enhanced color
set size 0.7#0.7
#unset yrange
#unset logscale y 

#set grid ytics lc rgb "#505050"
set output "average.eps"
#set title "RD100000" font ",17" tc rgb "#606060"
set ylabel "F_1 Scores" font ",21" offset 1.0
set xlabel "Training ratio (%)" font ",21" offset 2
set xtics font ", 19"
set ytics font ", 19"
unset bmargin

#set logscale y 10
# Don't show the legend in the chart
# Replace small stripes on the Y-axis with a horizontal gridlines


#set xtics 1
set xtics ("10" 5, "" 6 1, "30" 7, "" 8 1, "50" 9, "" 10 1, "70" 11 , "" 12 1, "90" 13)
# Lighter grid lines
#set ytics 0,0.1,1
#set ytics ("0.006" 0.006 , "" 0.01 1, "0.03" 3 , "" 0.032 1, "0.4" 0.4, "" 0.5 1, "0.6" 0.6, "" 0.7 1, "0.8" 0.8, "" 0.85 1, "0.9" 0.9 , "" 0.95 1, "1" 1)
set yrange [0.5:0.7]
set ytics 0.05
set grid ytics lc rgb "#C0C0C0" lw 6
# Remove border around chart
#unset border
set boxwidth 0.8
set nokey

# set key font ",20"
# set key samplen 2
# set key spacing 1
# set key top right

# #set key horizontal
# set key width 0.1
plot "average.txt" using 1:2 title "EHNA" w lp lc 30 lw 3 pt 7 ps 2,\
     "" using 1:3 title "HTNE" w lp lc 15 lw 3 pt 2 ps 2,\
     "" using 1:4  title "Node2Vec" w lp lc 17 lw 3 pt 8 ps 2,\
     "" using 1:5  title "LINE" w lp lc 12 lw 3 pt 10 ps 2,\
     "" using 1:6 title "GraphSAGE" w lp lc 10 lw 3 pt 3 ps 2

==> icde-2020 2/scripts/link prediction/Hadamard/hadamard.gnu.sh <==
set terminal postscript eps enhanced color
set size 0.7#0.7
#unset yrange
#unset logscale y 

#set grid ytics lc rgb "#505050"
set output "weighted-L2.eps"
#set title "RD100000" font ",17" tc rgb "#606060"
set ylabel "F_1 Scores" font ",21" offset 1.0
set xlabel "Training ratio (%)" font ",21" offset 2
set xtics font ", 19"
set ytics font ", 19"
unset bmargin

#set logscale y 10
# Don't show the legend in the chart
# Replace small stripes on the Y-axis with a horizontal gridlines


#set xtics 1
set xtics ("10" 5, "" 6 1, "30" 7, "" 8 1, "50" 9, "" 10 1, "70" 11 , "" 12 1, "90" 13)
# Lighter grid lines
#set ytics 0,0.1,1
#set ytics ("0.006" 0.006 , "" 0.01 1, "0.03" 3 , "" 0.032 1, "0.4" 0.4, "" 0.5 1, "0.6" 0.6, "" 0.7 1, "0.8" 0.8, "" 0.85 1, "0.9" 0.9 , "" 0.95 1, "1" 1)
set yrange [0.4:1]
set ytics 0.1
set grid ytics lc rgb "#C0C0C0" lw 6
# Remove border around chart
#unset border
set boxwidth 0.8
set nokey

# set key font ",20"
# set key samplen 2
# set key spacing 1
# set key top right

#set key horizontal
# set key width 0.1
plot "weighted-L2.txt" using 1:2 title "EHNA" w lp lc 30 lw 3 pt 6 ps 2,\
     "" using 1:3 title "HTNE" w lp lc 15 lw 3 pt 2 ps 2,\
     "" using 1:4 title "CTDNE" w lp lc 24 lw 3 pt 4 ps 2,\
     "" using 1:5  title "Node2Vec" w lp lc 17 lw 3 pt 8 ps 2,\
     "" using 1:6  title "LINE" w lp lc 12 lw 3 pt 10 ps 2,\
     "" using 1:7 title "GraphSAGE" w lp lc 10 lw 3 pt 3 ps 2

==> icde-2020 2/scripts/link prediction/weighted-L1/weighted-L1.gnu.sh <==
set terminal postscript eps enhanced color
set size 0.7#0.7
#unset yrange
#unset logscale y 

#set grid ytics lc rgb "#505050"
set output "weighted-L1.eps"
#set title "RD100000" font ",17" tc rgb "#606060"
set ylabel "F_1 Scores" font ",21" offset 1.0
set xlabel "Training ratio (%)" font ",21" offset 2
set xtics font ", 19"
set ytics font ", 19"
unset bmargin

#set logscale y 10
# Don't show the legend in the chart
# Replace small stripes on the Y-axis with a horizontal gridlines


#set xtics 1
set xtics ("10" 5, "" 6 1, "30" 7, "" 8 1, "50" 9, "" 10 1, "70" 11 , "" 12 1, "90" 13)
# Lighter grid lines
#set ytics 0,0.1,1
#set ytics ("0.006" 0.006 , "" 0.01 1, "0.03" 3 , "" 0.032 1, "0.4" 0.4, "" 0.5 1, "0.6" 0.6, "" 0.7 1, "0.8" 0.8, "" 0.85 1, "0.9" 0.9 , "" 0.95 1, "1" 1)
set yrange [0.5:0.9]
set ytics 0.1
set grid ytics lc rgb "#C0C0C0" lw 6
# Remove border around chart
#unset border
set boxwidth 0.8
set nokey

# set key font ",20"
# set key samplen 2
# set key spacing 1
# set key top right

# #set key horizontal
# set key width 0.1
plot "weighted-L1.txt" using 1:2 title "EHNA" w lp lc 30 lw 3 pt 7 ps 2,\
     "" using 1:3 title "HTNE" w lp lc 15 lw 3 pt 2 ps 2,\
     "" using 1:4  title "Node2Vec" w lp lc 17 lw 3 pt 8 ps 2,\
     "" using 1:5  title "LINE" w lp lc 12 lw 3 pt 10 ps 2,\
     "" using 1:6 title "GraphSAGE" w lp lc 10 lw 3 pt 3 ps 2

==> icde-2020 2/scripts/link prediction/weighted-L2/weighted-L2.gnu.sh <==
set terminal postscript eps enhanced color
set size 0.7#0.7
#unset yrange
#unset logscale y 

#set grid ytics lc rgb "#505050"
set output "weighted-L2.eps"
#set title "RD100000" font ",17" tc rgb "#606060"
set ylabel "F_1 Scores" font ",21" offset 1.0
set xlabel "Training ratio (%)" font ",21" offset 2
set xtics font ", 19"
set ytics font ", 19"
unset bmargin

#set logscale y 10
# Don't show the legend in the chart
# Replace small stripes on the Y-axis with a horizontal gridlines


#set xtics 1
set xtics ("10" 5, "" 6 1, "30" 7, "" 8 1, "50" 9, "" 10 1, "70" 11 , "" 12 1, "90" 13)
# Lighter grid lines
#set ytics 0,0.1,1
#set ytics ("0.006" 0.006 , "" 0.01 1, "0.03" 3 , "" 0.032 1, "0.4" 0.4, "" 0.5 1, "0.6" 0.6, "" 0.7 1, "0.8" 0.8, "" 0.85 1, "0.9" 0.9 , "" 0.95 1, "1" 1)
set yrange [0.5:0.9]
set ytics 0.1
set grid ytics lc rgb "#C0C0C0" lw 6
# Remove border around chart
#unset border
set boxwidth 0.8
set nokey

# set key font ",20"
# set key samplen 2
# set key spacing 1
# set key top right

# #set key horizontal
# set key width 0.1
plot "weighted-L2.txt" using 1:2 title "EHNA" w lp lc 30 lw 3 pt 7 ps 2,\
     "" using 1:3 title "HTNE" w lp lc 15 lw 3 pt 2 ps 2,\
     "" using 1:4  title "Node2Vec" w lp lc 17 lw 3 pt 8 ps 2,\
     "" using 1:5  title "LINE" w lp lc 12 lw 3 pt 10 ps 2,\
     "" using 1:6 title "GraphSAGE" w lp lc 10 lw 3 pt 3 ps 2

==> icde-2020 2/scripts/link prediction2/dblp2/dblpl.gnu.sh <==
set terminal postscript eps enhanced color
set size 1#1
set output "legend.eps"
#set logscale y 10
#unset logscale
set ylabel "Score" font ",23" offset 1
set xtics font ", 23"
set ytics font ", 22"
set style histogram clustered gap 2
set style data histogram
set style fill solid 0.6 border
#set boxwidth 20 absolute
set offset -0.2,-0.2,0
set xtics format ""
#set ytics 0.4,0.1,1
set yrange [0.4:1]
set ytics 0.4,0.1,1
set grid ytics
#set key top left
#set key font ", 21"
#set key width 5
#set key font ",25,"
#set key top outside horizontal center
set nokey
set xtics offset 0,-0.2,0
plot "yelp-weighted-L2.txt" using 2:xticlabels(1) title "EHNA" lw 5 lc 30 fill pattern 1, \
            '' using 3:xticlabels(1) title "HTNE" lw 3 lc 15 fill pattern 2, \
            '' using 4:xticlabels(1) title "CTDNE" lw 3 lc 24 fill pattern 6, \
            '' using 5:xticlabels(1) title "Node2Vec" lw 5 lc 17 fill pattern 5, \
            '' using 6:xticlabels(1) title "LINE" lw 5 lc 12 fill pattern 4,\
            '' using 7:xticlabels(1) title "GraphSAGE" lw 5 lc 10 fill pattern 7

# plot "dblp.txt" using 2:2:4:xtic(1) title "EHNG" lw 5 lc 11 fill pattern 1, \
#             '' using 3:3:4 title "HTNE" lw 3 lc 15 fill pattern 2, \
#             '' using 4:4:4 title "Node2Vec" lw 5 lc 17 fill pattern 5, \
#             '' using 5:5:4 title "Line" lw 5 lc 12 fill pattern 4,\
#             '' using 6:6:4 title "GraphSAGE" lw 5 lc 10 fill pattern 9

==> icde-2020 2/scripts/link prediction2/digg/digg.gnu.sh <==
set terminal postscript eps enhanced color
set size 1#1
set output "digg-average.eps"
#set logscale y 10
#unset logscale
set ylabel "Score" font ",23" offset 1
set xtics font ", 23"
set ytics font ", 22"
set style histogram clustered gap 2
set style data histogram
set style fill solid 0.6 border
#set boxwidth 20 absolute
set offset -0.2,-0.2,0
set xtics format ""
#set ytics 0.4,0.1,1
set yrange [0.4:0.8]
set ytics 0.4,0.1,0.8
set grid ytics
#set key top left
#set key font ", 21"
#set key width 5
set nokey
set xtics offset 0,-0.2,0
plot "digg-average.txt" using 2:xticlabels(1) title "EHNA" lw 5 lc 30 fill pattern 1, \
            '' using 3:xticlabels(1) title "HTNE" lw 3 lc 15 fill pattern 2, \
            '' using 4:xticlabels(1) title "Node2Vec" lw 5 lc 17 fill pattern 5, \
            '' using 5:xticlabels(1) title "LINE" lw 5 lc 12 fill pattern 4,\
            '' using 6:xticlabels(1) title "GraphSAGE" lw 5 lc 10 fill pattern 7

# plot "dblp.txt" using 2:2:4:xtic(1) title "EHNG" lw 5 lc 11 fill pattern 1, \
#             '' using 3:3:4 title "HTNE" lw 3 lc 15 fill pattern 2, \
#             '' using 4:4:4 title "Node2Vec" lw 5 lc 17 fill pattern 5, \
#             '' using 5:5:4 title "Line" lw 5 lc 12 fill pattern 4,\
#             '' using 6:6:4 title "GraphSAGE" lw 5 lc 10 fill pattern 9

==> icde-2020 2/scripts/link prediction2/tmall/tmall.gnu.sh <==
set terminal postscript eps enhanced color
set size 1#1
set output "tmall-average.eps"
#set logscale y 10
#unset logscale
set ylabel "Score" font ",23" offset 1
set xtics font ", 23"
set ytics font ", 22"
set style histogram clustered gap 2
set style data histogram
set style fill solid 0.6 border
#set boxwidth 20 absolute
set offset -0.2,-0.2,0
set xtics format ""
#set ytics 0.4,0.1,1
set yrange [0.4:0.8]
set ytics 0.4,0.1,0.8
set grid ytics
#set key top left
#set key font ", 21"
#set key width 5
set nokey
set xtics offset 0,-0.2,0
plot "tmall-average.txt" using 2:xticlabels(1) title "EHNA" lw 5 lc 30 fill pattern 1, \
            '' using 3:xticlabels(1) title "HTNE" lw 3 lc 15 fill pattern 2, \
            '' using 4:xticlabels(1) title "Node2Vec" lw 5 lc 17 fill pattern 5, \
            '' using 5:xticlabels(1) title "LINE" lw 5 lc 12 fill pattern 4,\
            '' using 6:xticlabels(1) title "GraphSAGE" lw 5 lc 10 fill pattern 7

# plot "dblp.txt" using 2:2:4:xtic(1) title "EHNG" lw 5 lc 11 fill pattern 1, \
#             '' using 3:3:4 title "HTNE" lw 3 lc 15 fill pattern 2, \
#             '' using 4:4:4 title "Node2Vec" lw 5 lc 17 fill pattern 5, \
#             '' using 5:5:4 title "Line" lw 5 lc 12 fill pattern 4,\
#             '' using 6:6:4 title "GraphSAGE" lw 5 lc 10 fill pattern 9

==> icde-2020 2/scripts/link prediction2/yelp/yelp.gnu.sh <==
set terminal postscript eps enhanced color
set size 1#1
set output "yelp-average.eps"
#set logscale y 10
#unset logscale
set ylabel "Score" font ",23" offset 1
set xtics font ", 23"
set ytics font ", 22"
set style histogram clustered gap 2
set style data histogram
set style fill solid 0.6 border
#set boxwidth 20 absolute
set offset -0.2,-0.2,0
set xtics format ""
#set ytics 0.4,0.1,1
set yrange [0.4:0.8]
set ytics 0.4,0.1,0.8
set grid ytics
#set key top left
#set key font ", 21"
#set key width 5
set nokey
set xtics offset 0,-0.2,0
plot "yelp-average.txt" using 2:xticlabels(1) title "EHNA" lw 5 lc 30 fill pattern 1, \
            '' using 3:xticlabels(1) title "HTNE" lw 3 lc 15 fill pattern 2, \
            '' using 4:xticlabels(1) title "Node2Vec" lw 5 lc 17 fill pattern 5, \
            '' using 5:xticlabels(1) title "LINE" lw 5 lc 12 fill pattern 4,\
            '' using 6:xticlabels(1) title "GraphSAGE" lw 5 lc 10 fill pattern 7

# plot "dblp.txt" using 2:2:4:xtic(1) title "EHNG" lw 5 lc 11 fill pattern 1, \
#             '' using 3:3:4 title "HTNE" lw 3 lc 15 fill pattern 2, \
#             '' using 4:4:4 title "Node2Vec" lw 5 lc 17 fill pattern 5, \
#             '' using 5:5:4 title "Line" lw 5 lc 12 fill pattern 4,\
#             '' using 6:6:4 title "GraphSAGE" lw 5 lc 10 fill pattern 9

==> icde-2020 2/scripts/parameter/parameter.sh <==
set terminal postscript eps enhanced color
set size 0.7#0.7
#unset yrange
#unset logscale y 

#set grid ytics lc rgb "#505050"
set output "margin.eps"
#set title "RD100000" font ",17" tc rgb "#606060"
set ylabel "Avg.F_1 Scores" font ",21" offset 1.0
set xlabel "Safety Margin Size" font ",21" offset 2
set xtics font ", 19"
set ytics font ", 19"
unset bmargin

#set logscale y 10
# Don't show the legend in the chart
# Replace small stripes on the Y-axis with a horizontal gridlines


set xtics 1
set xrange [1:5]
# Lighter grid lines
#set ytics 0,0.1,1
#set ytics ("0.006" 0.006 , "" 0.01 1, "0.03" 3 , "" 0.032 1, "0.4" 0.4, "" 0.5 1, "0.6" 0.6, "" 0.7 1, "0.8" 0.8, "" 0.85 1, "0.9" 0.9 , "" 0.95 1, "1" 1)
set yrange [0.7:0.9]
set ytics 0.05
set grid ytics lc rgb "#C0C0C0" lw 6
# Remove border around chart
#unset border
set boxwidth 0.8
set nokey

# set key font ",20"
# set key samplen 2
# set key spacing 1
# set key top right

# #set key horizontal
# set key width 0.1
plot "margin.txt" using 1:2 title "EHNA" w lp lc 30 lw 3 pt 6 ps 2


set terminal postscript eps enhanced color
set size 0.7#0.7
#unset yrange
#unset logscale y 

#set grid ytics lc rgb "#505050"
set output "walk.eps"
#set title "RD100000" font ",17" tc rgb "#606060"
set ylabel "Avg.F_1 Scores" font ",21" offset 1.0
set xlabel "Walk Length" font ",21" offset 2
set xtics font ", 19"
set ytics font ", 19"
unset bmargin

#set logscale y 10
# Don't show the legend in the chart
# Replace small stripes on the Y-axis with a horizontal gridlines


set xtics 5
set xrange [0:25]
# Lighter grid lines
#set ytics 0,0.1,1
#set ytics ("0.006" 0.006 , "" 0.01 1, "0.03" 3 , "" 0.032 1, "0.4" 0.4, "" 0.5 1, "0.6" 0.6, "" 0.7 1, "0.8" 0.8, "" 0.85 1, "0.9" 0.9 , "" 0.95 1, "1" 1)
set yrange [0.7:0.9]
set ytics 0.05
set grid ytics lc rgb "#C0C0C0" lw 6
# Remove border around chart
#unset border
set boxwidth 0.8
set nokey

# set key font ",20"
# set key samplen 2
# set key spacing 1
# set key top right

# #set key horizontal
# set key width 0.1
plot "walk.txt" using 1:2 title "EHNA" w lp lc 30 lw 3 pt 6 ps 2



set terminal postscript eps enhanced color
set size 0.7#0.7
#unset yrange
#unset logscale y 

#set grid ytics lc rgb "#505050"
set output "p.eps"
#set title "RD100000" font ",17" tc rgb "#606060"
set ylabel "Avg.F_1 Scores" font ",21" offset 1.0
set xlabel "log_2 p" font ",21" offset 2
set xtics font ", 19"
set ytics font ", 19"
unset bmargin

#set logscale y 10
# Don't show the legend in the chart
# Replace small stripes on the Y-axis with a horizontal gridlines


set xtics 1
set xrange [-2:2]
# Lighter grid lines
#set ytics 0,0.1,1
#set ytics ("0.006" 0.006 , "" 0.01 1, "0.03" 3 , "" 0.032 1, "0.4" 0.4, "" 0.5 1, "0.6" 0.6, "" 0.7 1, "0.8" 0.8, "" 0.85 1, "0.9" 0.9 , "" 0.95 1, "1" 1)
set yrange [0.7:0.9]
set ytics 0.05
set grid ytics lc rgb "#C0C0C0" lw 6
# Remove border around chart
#unset border
set boxwidth 0.8
set nokey

# set key font ",20"
# set key samplen 2
# set key spacing 1
# set key top right

# #set key horizontal
# set key width 0.1
plot "p.txt" using 1:2 title "EHNA" w lp lc 30 lw 3 pt 6 ps 2


set terminal postscript eps enhanced color
set size 0.7#0.7
#unset yrange
#unset logscale y 

#set grid ytics lc rgb "#505050"
set output "q.eps"
#set title "RD100000" font ",17" tc rgb "#606060"
set ylabel "Avg.F_1 Scores" font ",21" offset 1.0
set xlabel "log_2 q" font ",21" offset 2
set xtics font ", 19"
set ytics font ", 19"
unset bmargin

#set logscale y 10
# Don't show the legend in the chart
# Replace small stripes on the Y-axis with a horizontal gridlines


set xtics 1
set xrange [-2:2]
# Lighter grid lines
#set ytics 0,0.1,1
#set ytics ("0.006" 0.006 , "" 0.01 1, "0.03" 3 , "" 0.032 1, "0.4" 0.4, "" 0.5 1, "0.6" 0.6, "" 0.7 1, "0.8" 0.8, "" 0.85 1, "0.9" 0.9 , "" 0.95 1, "1" 1)
set yrange [0.7:0.9]
set ytics 0.05
set grid ytics lc rgb "#C0C0C0" lw 6
# Remove border around chart
#unset border
set boxwidth 0.8
set nokey

# set key font ",20"
# set key samplen 2
# set key spacing 1
# set key top right

# #set key horizontal
# set key width 0.1
plot "q.txt" using 1:2 title "EHNA" w lp lc 30 lw 3 pt 6 ps 2

==> icde-2020 2/scripts/reconstruction/dblp2/dblp.gnu.sh <==
set terminal postscript eps enhanced color
set size 1#1
set output "dblp-new.eps"
#set logscale y 10
#unset logscale
set ylabel "Score" font ",23" offset 1
set xtics font ", 23"
set ytics font ", 22"
set style histogram clustered gap 2
set style data histogram
set style fill solid 0.6 border
#set boxwidth 20 absolute
set offset -0.2,-0.2,0
set xtics format ""
#set ytics 0.4,0.1,1
set yrange [0.4:1]
set ytics 0.4,0.1,1
set grid ytics
#set key top left
#set key font ", 21"
#set key width 5
set nokey
set xtics offset 0,-0.2,0
plot "dblp.txt" using 2:xticlabels(1) title "EHNA" lw 5 lc 30 fill pattern 1, \
            '' using 3:xticlabels(1) title "HTNE" lw 3 lc 15 fill pattern 2, \
            '' using 4:xticlabels(1) title "Node2Vec" lw 5 lc 17 fill pattern 5, \
            '' using 5:xticlabels(1) title "LINE" lw 5 lc 12 fill pattern 4,\
            '' using 6:xticlabels(1) title "GraphSAGE" lw 5 lc 10 fill pattern 7

# plot "dblp.txt" using 2:2:4:xtic(1) title "EHNG" lw 5 lc 11 fill pattern 1, \
#             '' using 3:3:4 title "HTNE" lw 3 lc 15 fill pattern 2, \
#             '' using 4:4:4 title "Node2Vec" lw 5 lc 17 fill pattern 5, \
#             '' using 5:5:4 title "Line" lw 5 lc 12 fill pattern 4,\
#             '' using 6:6:4 title "GraphSAGE" lw 5 lc 10 fill pattern 9

==> icde-2020 2/scripts/reconstruction/digg/digg.gnu.sh <==
set terminal postscript eps enhanced color
set size 1#1
set output "digg-new.eps"
#set logscale y 10
#unset logscale
set ylabel "Score" font ",23" offset 1
set xtics font ", 23"
set ytics font ", 22"
set style histogram clustered gap 2
set style data histogram
set style fill solid 0.6 border
#set boxwidth 20 absolute
set offset -0.2,-0.2,0
set xtics format ""
#set ytics 0.4,0.1,1
set yrange [0.4:1]
set ytics 0.4,0.1,1
set grid ytics
#set key top left
#set key font ", 21"
#set key width 5
set nokey
set xtics offset 0,-0.2,0
plot "digg.txt" using 2:xticlabels(1) title "EHNA" lw 5 lc 30 fill pattern 1, \
            '' using 3:xticlabels(1) title "HTNE" lw 3 lc 15 fill pattern 2, \
            '' using 4:xticlabels(1) title "Node2Vec" lw 5 lc 17 fill pattern 5, \
            '' using 5:xticlabels(1) title "LINE" lw 5 lc 12 fill pattern 4,\
            '' using 6:xticlabels(1) title "GraphSAGE" lw 5 lc 10 fill pattern 7

# plot "dblp.txt" using 2:2:4:xtic(1) title "EHNG" lw 5 lc 11 fill pattern 1, \
#             '' using 3:3:4 title "HTNE" lw 3 lc 15 fill pattern 2, \
#             '' using 4:4:4 title "Node2Vec" lw 5 lc 17 fill pattern 5, \
#             '' using 5:5:4 title "Line" lw 5 lc 12 fill pattern 4,\
#             '' using 6:6:4 title "GraphSAGE" lw 5 lc 10 fill pattern 9

==> icde-2020 2/scripts/reconstruction/tmall/tmall.gnu.sh <==
set terminal postscript eps enhanced color
set size 1#1
set output "tmall-new.eps"
#set logscale y 10
#unset logscale
set ylabel "Score" font ",23" offset 1
set xtics font ", 23"
set ytics font ", 22"
set style histogram clustered gap 2
set style data histogram
set style fill solid 0.6 border
#set boxwidth 20 absolute
set offset -0.2,-0.2,0
set xtics format ""
#set ytics 0.4,0.1,1
set yrange [0.4:1]
set ytics 0.4,0.1,1
set grid ytics
#set key top left
#set key font ", 21"
#set key width 5
set nokey
set xtics offset 0,-0.2,0
plot "tmall.txt" using 2:xticlabels(1) title "EHNA" lw 5 lc 30 fill pattern 1, \
            '' using 3:xticlabels(1) title "HTNE" lw 3 lc 15 fill pattern 2, \
            '' using 4:xticlabels(1) title "Node2Vec" lw 5 lc 17 fill pattern 5, \
            '' using 5:xticlabels(1) title "LINE" lw 5 lc 12 fill pattern 4,\
            '' using 6:xticlabels(1) title "GraphSAGE" lw 5 lc 10 fill pattern 7

# plot "dblp.txt" using 2:2:4:xtic(1) title "EHNG" lw 5 lc 11 fill pattern 1, \
#             '' using 3:3:4 title "HTNE" lw 3 lc 15 fill pattern 2, \
#             '' using 4:4:4 title "Node2Vec" lw 5 lc 17 fill pattern 5, \
#             '' using 5:5:4 title "Line" lw 5 lc 12 fill pattern 4,\
#             '' using 6:6:4 title "GraphSAGE" lw 5 lc 10 fill pattern 9

==> icde-2020 2/scripts/reconstruction/yelp/yelp.gnu.sh <==
set terminal postscript eps enhanced color
set size 1#1
set output "yelp-new.eps"
#set logscale y 10
#unset logscale
set ylabel "Score" font ",23" offset 1
set xtics font ", 23"
set ytics font ", 22"
set style histogram clustered gap 2
set style data histogram
set style fill solid 0.6 border
#set boxwidth 20 absolute
set offset -0.2,-0.2,0
set xtics format ""
#set ytics 0.4,0.1,1
set yrange [0.4:1]
set ytics 0.4,0.1,1
set grid ytics
#set key top left
#set key font ", 21"
#set key width 5
set nokey


set xtics offset 0,-0.2,0
plot "yelp.txt" using 2:xticlabels(1) title "EHNA" lw 5 lc 30 fill pattern 1, \
            '' using 3:xticlabels(1) title "HTNE" lw 3 lc 15 fill pattern 2, \
            '' using 4:xticlabels(1) title "Node2Vec" lw 5 lc 17 fill pattern 5, \
            '' using 5:xticlabels(1) title "LINE" lw 5 lc 12 fill pattern 4,\
            '' using 6:xticlabels(1) title "GraphSAGE" lw 5 lc 10 fill pattern 7

# plot "dblp.txt" using 2:2:4:xtic(1) title "EHNG" lw 5 lc 11 fill pattern 1, \
#             '' using 3:3:4 title "HTNE" lw 3 lc 15 fill pattern 2, \
#             '' using 4:4:4 title "Node2Vec" lw 5 lc 17 fill pattern 5, \
#             '' using 5:5:4 title "Line" lw 5 lc 12 fill pattern 4,\
#             '' using 6:6:4 title "GraphSAGE" lw 5 lc 10 fill pattern 9

==> icde-2020 2/scripts/reconstruction_linegraph/Digg/digg.gnu.sh <==
set terminal postscript eps enhanced color
set size 0.7#0.7
#unset yrange
#unset logscale y 

set grid ytics lc rgb "#505050"
set output "digg.eps"
#set title "RD100000" font ",17" tc rgb "#606060"
set ylabel "Precision" font ",21" offset 0.7
set xlabel "Number of Node Pairs" font ",21" offset 2
set xtics font ", 19"
set ytics font ", 19"
unset bmargin

#set logscale y 10
# Don't show the legend in the chart
# Replace small stripes on the Y-axis with a horizontal gridlines


#set xtics 1
set xtics ("1e+02" 5, "" 6 1, "1e+03" 7, "" 8 1, "1e+04" 9, "" 10 1, "1e+05" 11 , "" 12 1, "1e+06" 13)
# Lighter grid lines
#set ytics 0,0.1,1
#set ytics ("0.006" 0.006 , "" 0.01 1, "0.03" 3 , "" 0.032 1, "0.4" 0.4, "" 0.5 1, "0.6" 0.6, "" 0.7 1, "0.8" 0.8, "" 0.85 1, "0.9" 0.9 , "" 0.95 1, "1" 1)
set ytics 0,0.2,1
set grid ytics lc rgb "#C0C0C0" lw 6
# Remove border around chart
#unset border
set boxwidth 0.8
#set nokey
#set key font ",20"
#set key samplen 2
#set key spacing 1
#set key top right
#set key horizontal
#set key width 0.1
set nokey
set key font ",25,"
set key top outside horizontal center
set nokey
plot "digg.txt" using 1:2 title "EHNA" w lp lc 30 lw 3 pt 6 ps 2,\
     "" using 1:3 title "HTNE" w lp lc 15 lw 3 pt 2 ps 2,\
     "" using 1:4 title "CTDNE" w lp lc 24 lw 3 pt 4 ps 2,\
     "" using 1:5  title "Node2Vec" w lp lc 17 lw 3 pt 8 ps 2,\
     "" using 1:6  title "LINE" w lp lc 12 lw 3 pt 10 ps 2

==> icde-2020 2/scripts/reconstruction_linegraph/HepPh/HepPh.gnu.sh <==
set terminal postscript eps enhanced color
set size 0.8#0.8
#unset yrange
#unset logscale y 

set grid ytics lc rgb "#505050"
set output "dimdblpmem.eps"
#set title "RD100000" font ",17" tc rgb "#606060"
set ylabel "Precision" font ",20" offset 1
set xlabel "Number of Node Pairs" font ",20" offset 2
set xtics font ", 12"
set ytics font ", 12"
unset bmargin

#set logscale y 10
# Don't show the legend in the chart
# Replace small stripes on the Y-axis with a horizontal gridlines


#set xtics 1
set xtics ("1e+02" 5, "" 6 1, "1e+03" 7, "" 8 1, "1e+04" 9, "" 10 1, "1e+05" 11 , "" 12 1, "1e+06" 13)
# Lighter grid lines
#set ytics 0,0.1,1
#set ytics ("0.006" 0.006 , "" 0.01 1, "0.03" 3 , "" 0.032 1, "0.4" 0.4, "" 0.5 1, "0.6" 0.6, "" 0.7 1, "0.8" 0.8, "" 0.85 1, "0.9" 0.9 , "" 0.95 1, "1" 1)
set ytics 0,0.25,1
set grid ytics lc rgb "#C0C0C0" lw 6
# Remove border around chart
unset border
set boxwidth 0.8
set nokey
plot "dblp.txt" using 1:6 title "EHNG" w lp lc 11 lw 5 pt 3 ps 2.5,\
     "" using 1:2 title "HTNE" w lp lc 15 lw 5 pt 2 ps 2.5,\
     "" using 1:3  title "Node2Vec" w lp lc 14 lw 5 pt 8 ps 2.5,\
     "" using 1:5  title "Line" w lp lc 16 lw 5 pt 10 ps 2.5,\
     "" using 1:4 title "GraphSAGE" w lp lc 10 lw 5 pt 6 ps 2.5

==> icde-2020 2/scripts/reconstruction_linegraph/dblp/dblp.gnu.sh <==
set terminal postscript eps enhanced color
set size 0.7#0.7
#unset yrange
#unset logscale y 

set grid ytics lc rgb "#505050"
set output "dblp-task1.eps"
#set title "RD100000" font ",17" tc rgb "#606060"
set ylabel "Precision" font ",20" offset 1.7
set xlabel "Number of Node Pairs" font ",20" offset 2
set xtics font ", 12"
set ytics font ", 12"
unset bmargin

#set logscale y 10
# Don't show the legend in the chart
# Replace small stripes on the Y-axis with a horizontal gridlines


#set xtics 1
set xtics ("1e+02" 5, "" 6 1, "1e+03" 7, "" 8 1, "1e+04" 9, "" 10 1, "1e+05" 11 , "" 12 1, "1e+06" 13)
# Lighter grid lines
#set ytics 0,0.1,1
#set ytics ("0.006" 0.006 , "" 0.01 1, "0.03" 3 , "" 0.032 1, "0.4" 0.4, "" 0.5 1, "0.6" 0.6, "" 0.7 1, "0.8" 0.8, "" 0.85 1, "0.9" 0.9 , "" 0.95 1, "1" 1)
set ytics 0,0.2,1
set grid ytics lc rgb "#C0C0C0" lw 6
# Remove border around chart
unset border
set boxwidth 0.8
set nokey
plot "dblp.txt" using 1:6 title "EHNG" w lp lc 11 lw 3 pt 3 ps 1,\
     "" using 1:2 title "HTNE" w lp lc 15 lw 3 pt 2 ps 1,\
     "" using 1:3  title "Node2Vec" w lp lc 17 lw 3 pt 8 ps 1,\
     "" using 1:5  title "Line" w lp lc 12 lw 3 pt 10 ps 1,\
     "" using 1:4 title "GraphSAGE" w lp lc 10 lw 3 pt 7 ps 1

==> icde-2020 2/scripts/reconstruction_linegraph/dblp2/dblp.gnu.sh <==
set terminal postscript eps enhanced color
set size 0.7#0.7
#unset yrange
#unset logscale y 

set grid ytics lc rgb "#505050"
set output "legend2.eps"
#set title "RD100000" font ",17" tc rgb "#606060"
set ylabel "Precision" font ",21" offset 0.7
set xlabel "Number of Node Pairs" font ",21" offset 2
set xtics font ", 19"
set ytics font ", 19"
unset bmargin

#set logscale y 10
# Don't show the legend in the chart
# Replace small stripes on the Y-axis with a horizontal gridlines


#set xtics 1
set xtics ("1e+02" 5, "" 6 1, "1e+03" 7, "" 8 1, "1e+04" 9, "" 10 1, "1e+05" 11 , "" 12 1, "1e+06" 13)
# Lighter grid lines
#set ytics 0,0.1,1
#set ytics ("0.006" 0.006 , "" 0.01 1, "0.03" 3 , "" 0.032 1, "0.4" 0.4, "" 0.5 1, "0.6" 0.6, "" 0.7 1, "0.8" 0.8, "" 0.85 1, "0.9" 0.9 , "" 0.95 1, "1" 1)
set ytics 0,0.2,1
set grid ytics lc rgb "#C0C0C0" lw 6
# Remove border around chart
#unset border
set boxwidth 0.8
#set nokey
#set key font ",20"
#set key samplen 2
#set key spacing 1
#set key top right
#set key horizontal
#set key width 0.1
set nokey
set key font ",25,"
set key top outside horizontal center
set nokey
plot "dblp.txt" using 1:2 title "EHNA" w lp lc 30 lw 3 pt 6 ps 2,\
     "" using 1:3 title "HTNE" w lp lc 15 lw 3 pt 2 ps 2,\
     "" using 1:4 title "CTDNE" w lp lc 24 lw 3 pt 4 ps 2,\
     "" using 1:5  title "Node2Vec" w lp lc 17 lw 3 pt 8 ps 2,\
     "" using 1:6  title "LINE" w lp lc 12 lw 3 pt 10 ps 2

==> icde-2020 2/scripts/reconstruction_linegraph/tmall/tmall.gnu.sh <==
set terminal postscript eps enhanced color
set size 0.7#0.7
#unset yrange
#unset logscale y 

set grid ytics lc rgb "#505050"
set output "tmall.eps"
#set title "RD100000" font ",17" tc rgb "#606060"
set ylabel "Precision" font ",21" offset 0.7
set xlabel "Number of Node Pairs" font ",21" offset 2
set xtics font ", 19"
set ytics font ", 19"
unset bmargin

#set logscale y 10
# Don't show the legend in the chart
# Replace small stripes on the Y-axis with a horizontal gridlines


#set xtics 1
set xtics ("1e+02" 5, "" 6 1, "1e+03" 7, "" 8 1, "1e+04" 9, "" 10 1, "1e+05" 11 , "" 12 1, "1e+06" 13)
# Lighter grid lines
#set ytics 0,0.1,1
#set ytics ("0.006" 0.006 , "" 0.01 1, "0.03" 3 , "" 0.032 1, "0.4" 0.4, "" 0.5 1, "0.6" 0.6, "" 0.7 1, "0.8" 0.8, "" 0.85 1, "0.9" 0.9 , "" 0.95 1, "1" 1)
set ytics 0,0.2,1
set grid ytics lc rgb "#C0C0C0" lw 6
# Remove border around chart
#unset border
set boxwidth 0.8
#set nokey
#set key font ",20"
#set key samplen 2
#set key spacing 1
#set key top right
#set key horizontal
#set key width 0.1
set nokey
set key font ",25,"
set key top outside horizontal center
set nokey
plot "tmall.txt" using 1:2 title "EHNA" w lp lc 30 lw 3 pt 6 ps 2,\
     "" using 1:3 title "HTNE" w lp lc 15 lw 3 pt 2 ps 2,\
     "" using 1:4 title "CTDNE" w lp lc 24 lw 3 pt 4 ps 2,\
     "" using 1:5  title "Node2Vec" w lp lc 17 lw 3 pt 8 ps 2,\
     "" using 1:6  title "LINE" w lp lc 12 lw 3 pt 10 ps 2

==> icde-2020 2/scripts/reconstruction_linegraph/yelp/yelp.gnu.sh <==
set terminal postscript eps enhanced color
set size 0.7#0.7
#unset yrange
#unset logscale y 

set grid ytics lc rgb "#505050"
set output "yelp.eps"
#set title "RD100000" font ",17" tc rgb "#606060"
set ylabel "Precision" font ",21" offset 0.7
set xlabel "Number of Node Pairs" font ",21" offset 2
set xtics font ", 19"
set ytics font ", 19"
unset bmargin

#set logscale y 10
# Don't show the legend in the chart
# Replace small stripes on the Y-axis with a horizontal gridlines


#set xtics 1
set xtics ("1e+02" 5, "" 6 1, "1e+03" 7, "" 8 1, "1e+04" 9, "" 10 1, "1e+05" 11 , "" 12 1, "1e+06" 13)
# Lighter grid lines
#set ytics 0,0.1,1
#set ytics ("0.006" 0.006 , "" 0.01 1, "0.03" 3 , "" 0.032 1, "0.4" 0.4, "" 0.5 1, "0.6" 0.6, "" 0.7 1, "0.8" 0.8, "" 0.85 1, "0.9" 0.9 , "" 0.95 1, "1" 1)
set ytics 0,0.2,1
set grid ytics lc rgb "#C0C0C0" lw 6
# Remove border around chart
#unset border
set boxwidth 0.8
#set nokey
#set key font ",20"
#set key samplen 2
#set key spacing 1
#set key top right
#set key horizontal
#set key width 0.1
set nokey
set key font ",25,"
set key top outside horizontal center
set nokey
plot "yelp.txt" using 1:2 title "EHNA" w lp lc 30 lw 3 pt 6 ps 2,\
     "" using 1:3 title "HTNE" w lp lc 15 lw 3 pt 2 ps 2,\
     "" using 1:4 title "CTDNE" w lp lc 24 lw 3 pt 4 ps 2,\
     "" using 1:5  title "Node2Vec" w lp lc 17 lw 3 pt 8 ps 2,\
     "" using 1:6  title "LINE" w lp lc 12 lw 3 pt 10 ps 2

==> scripts/legend/average.gnu.sh <==
set terminal postscript eps enhanced color
set size 2#2
#unset yrange
#unset logscale y 

#set grid ytics lc rgb "#505050"
set output "average.eps"
#set title "RD100000" font ",17" tc rgb "#606060"
set ylabel "F_1 Scores" font ",21" offset 1.0
set xlabel "Training ratio (%)" font ",21" offset 2
set xtics font ", 19"
set ytics font ", 19"
set tmargin 5
#unset bmargin

#set logscale y 10
# Don't show the legend in the chart
# Replace small stripes on the Y-axis with a horizontal gridlines


#set xtics 1
set xtics ("10" 5, "" 6 1, "30" 7, "" 8 1, "50" 9, "" 10 1, "70" 11 , "" 12 1, "90" 13)
# Lighter grid lines
#set ytics 0,0.1,1
#set ytics ("0.006" 0.006 , "" 0.01 1, "0.03" 3 , "" 0.032 1, "0.4" 0.4, "" 0.5 1, "0.6" 0.6, "" 0.7 1, "0.8" 0.8, "" 0.85 1, "0.9" 0.9 , "" 0.95 1, "1" 1)
set yrange [0.5:0.9]
set ytics 0.1
set grid ytics lc rgb "#C0C0C0" lw 6
# Remove border around chart
#unset border
#set boxwidth 0.8
set key outside
set key font ",28"
set key samplen 2
set key spacing 1
set key horizontal
set key width 2
set grid ytics lc rgb "#C0C0C0" lw 6

# set key font ",20"
# set key samplen 2
# set key spacing 1
# set key top right

# #set key horizontal
# set key width 0.1
plot "average.txt" using 1:2 title "EHNA" w lp lc 30 lw 3 pt 7 ps 2,\
     "" using 1:3 title "HTNE" w lp lc 15 lw 3 pt 2 ps 2,\
     "" using 1:4  title "Node2Vec" w lp lc 17 lw 3 pt 8 ps 2,\
     "" using 1:5  title "LINE" w lp lc 12 lw 3 pt 10 ps 2,\
     "" using 1:6 title "GraphSAGE" w lp lc 10 lw 3 pt 3 ps 2

==> scripts/legend/yelp.gnu.sh <==
set terminal postscript eps enhanced color
set size 2#2
set output "legend-1.eps"
#set logscale y 10
#unset logscale
set ylabel "Score" font ",23" offset 1
set xtics font ", 23"
set ytics font ", 22"
set style histogram clustered gap 2
set style data histogram
set tmargin 5
set style fill solid 0.6 border
#set boxwidth 20 absolute
set offset -0.2,-0.2,0
set xtics format ""
#set ytics 0.4,0.1,1
set yrange [0.4:1]
set ytics 0.4,0.1,1
set grid ytics
#set key top left
#set key font ", 21"
#set key width 5
#set nokey
set key outside
set key font ",28"
set key samplen 2
set key spacing 1
set key horizontal
set key width 2
set grid ytics lc rgb "#C0C0C0" lw 6


set xtics offset 0,-0.2,0
plot "yelp.txt" using 2:xticlabels(1) title "EHNA" lw 5 lc 30 fill pattern 1, \
            '' using 3:xticlabels(1) title "HTNE" lw 3 lc 15 fill pattern 2, \
            '' using 4:xticlabels(1) title "Node2Vec" lw 5 lc 17 fill pattern 5, \
            '' using 5:xticlabels(1) title "LINE" lw 5 lc 12 fill pattern 4,\
            '' using 6:xticlabels(1) title "GraphSAGE" lw 5 lc 10 fill pattern 7

# plot "dblp.txt" using 2:2:4:xtic(1) title "EHNG" lw 5 lc 11 fill pattern 1, \
#             '' using 3:3:4 title "HTNE" lw 3 lc 15 fill pattern 2, \
#             '' using 4:4:4 title "Node2Vec" lw 5 lc 17 fill pattern 5, \
#             '' using 5:5:4 title "Line" lw 5 lc 12 fill pattern 4,\
#             '' using 6:6:4 title "GraphSAGE" lw 5 lc 10 fill pattern 9

==> scripts/link prediction/Average/average.gnu.sh <==
set terminal postscript eps enhanced color
set size 0.7#0.7
#unset yrange
#unset logscale y 

#set grid ytics lc rgb "#505050"
set output "average.eps"
#set title "RD100000" font ",17" tc rgb "#606060"
set ylabel "F_1 Scores" font ",21" offset 1.0
set xlabel "Training ratio (%)" font ",21" offset 2
set xtics font ", 19"
set ytics font ", 19"
unset bmargin

#set logscale y 10
# Don't show the legend in the chart
# Replace small stripes on the Y-axis with a horizontal gridlines


#set xtics 1
set xtics ("10" 5, "" 6 1, "30" 7, "" 8 1, "50" 9, "" 10 1, "70" 11 , "" 12 1, "90" 13)
# Lighter grid lines
#set ytics 0,0.1,1
#set ytics ("0.006" 0.006 , "" 0.01 1, "0.03" 3 , "" 0.032 1, "0.4" 0.4, "" 0.5 1, "0.6" 0.6, "" 0.7 1, "0.8" 0.8, "" 0.85 1, "0.9" 0.9 , "" 0.95 1, "1" 1)
set yrange [0.5:0.7]
set ytics 0.05
set grid ytics lc rgb "#C0C0C0" lw 6
# Remove border around chart
#unset border
set boxwidth 0.8
set nokey

# set key font ",20"
# set key samplen 2
# set key spacing 1
# set key top right

# #set key horizontal
# set key width 0.1
plot "average.txt" using 1:2 title "EHNA" w lp lc 30 lw 3 pt 7 ps 2,\
     "" using 1:3 title "HTNE" w lp lc 15 lw 3 pt 2 ps 2,\
     "" using 1:4  title "Node2Vec" w lp lc 17 lw 3 pt 8 ps 2,\
     "" using 1:5  title "LINE" w lp lc 12 lw 3 pt 10 ps 2,\
     "" using 1:6 title "GraphSAGE" w lp lc 10 lw 3 pt 3 ps 2

==> scripts/link prediction/Hadamard/hadamard.gnu.sh <==
set terminal postscript eps enhanced color
set size 0.7#0.7
#unset yrange
#unset logscale y 

#set grid ytics lc rgb "#505050"
set output "weighted-L2.eps"
#set title "RD100000" font ",17" tc rgb "#606060"
set ylabel "F_1 Scores" font ",21" offset 1.0
set xlabel "Training ratio (%)" font ",21" offset 2
set xtics font ", 19"
set ytics font ", 19"
unset bmargin

#set logscale y 10
# Don't show the legend in the chart
# Replace small stripes on the Y-axis with a horizontal gridlines


#set xtics 1
set xtics ("10" 5, "" 6 1, "30" 7, "" 8 1, "50" 9, "" 10 1, "70" 11 , "" 12 1, "90" 13)
# Lighter grid lines
#set ytics 0,0.1,1
#set ytics ("0.006" 0.006 , "" 0.01 1, "0.03" 3 , "" 0.032 1, "0.4" 0.4, "" 0.5 1, "0.6" 0.6, "" 0.7 1, "0.8" 0.8, "" 0.85 1, "0.9" 0.9 , "" 0.95 1, "1" 1)
set yrange [0.4:1]
set ytics 0.1
set grid ytics lc rgb "#C0C0C0" lw 6
# Remove border around chart
#unset border
set boxwidth 0.8
set nokey

# set key font ",20"
# set key samplen 2
# set key spacing 1
# set key top right

#set key horizontal
# set key width 0.1
plot "weighted-L2.txt" using 1:2 title "EHNA" w lp lc 30 lw 3 pt 6 ps 2,\
     "" using 1:3 title "HTNE" w lp lc 15 lw 3 pt 2 ps 2,\
     "" using 1:4 title "CTDNE" w lp lc 24 lw 3 pt 4 ps 2,\
     "" using 1:5  title "Node2Vec" w lp lc 17 lw 3 pt 8 ps 2,\
     "" using 1:6  title "LINE" w lp lc 12 lw 3 pt 10 ps 2,\
     "" using 1:7 title "GraphSAGE" w lp lc 10 lw 3 pt 3 ps 2

==> scripts/link prediction/weighted-L1/weighted-L1.gnu.sh <==
set terminal postscript eps enhanced color
set size 0.7#0.7
#unset yrange
#unset logscale y 

#set grid ytics lc rgb "#505050"
set output "weighted-L1.eps"
#set title "RD100000" font ",17" tc rgb "#606060"
set ylabel "F_1 Scores" font ",21" offset 1.0
set xlabel "Training ratio (%)" font ",21" offset 2
set xtics font ", 19"
set ytics font ", 19"
unset bmargin

#set logscale y 10
# Don't show the legend in the chart
# Replace small stripes on the Y-axis with a horizontal gridlines


#set xtics 1
set xtics ("10" 5, "" 6 1, "30" 7, "" 8 1, "50" 9, "" 10 1, "70" 11 , "" 12 1, "90" 13)
# Lighter grid lines
#set ytics 0,0.1,1
#set ytics ("0.006" 0.006 , "" 0.01 1, "0.03" 3 , "" 0.032 1, "0.4" 0.4, "" 0.5 1, "0.6" 0.6, "" 0.7 1, "0.8" 0.8, "" 0.85 1, "0.9" 0.9 , "" 0.95 1, "1" 1)
set yrange [0.5:0.9]
set ytics 0.1
set grid ytics lc rgb "#C0C0C0" lw 6
# Remove border around chart
#unset border
set boxwidth 0.8
set nokey

# set key font ",20"
# set key samplen 2
# set key spacing 1
# set key top right

# #set key horizontal
# set key width 0.1
plot "weighted-L1.txt" using 1:2 title "EHNA" w lp lc 30 lw 3 pt 7 ps 2,\
     "" using 1:3 title "HTNE" w lp lc 15 lw 3 pt 2 ps 2,\
     "" using 1:4  title "Node2Vec" w lp lc 17 lw 3 pt 8 ps 2,\
     "" using 1:5  title "LINE" w lp lc 12 lw 3 pt 10 ps 2,\
     "" using 1:6 title "GraphSAGE" w lp lc 10 lw 3 pt 3 ps 2

==> scripts/link prediction/weighted-L2/weighted-L2.gnu.sh <==
set terminal postscript eps enhanced color
set size 0.7#0.7
#unset yrange
#unset logscale y 

#set grid ytics lc rgb "#505050"
set output "weighted-L2.eps"
#set title "RD100000" font ",17" tc rgb "#606060"
set ylabel "F_1 Scores" font ",21" offset 1.0
set xlabel "Training ratio (%)" font ",21" offset 2
set xtics font ", 19"
set ytics font ", 19"
unset bmargin

#set logscale y 10
# Don't show the legend in the chart
# Replace small stripes on the Y-axis with a horizontal gridlines


#set xtics 1
set xtics ("10" 5, "" 6 1, "30" 7, "" 8 1, "50" 9, "" 10 1, "70" 11 , "" 12 1, "90" 13)
# Lighter grid lines
#set ytics 0,0.1,1
#set ytics ("0.006" 0.006 , "" 0.01 1, "0.03" 3 , "" 0.032 1, "0.4" 0.4, "" 0.5 1, "0.6" 0.6, "" 0.7 1, "0.8" 0.8, "" 0.85 1, "0.9" 0.9 , "" 0.95 1, "1" 1)
set yrange [0.5:0.9]
set ytics 0.1
set grid ytics lc rgb "#C0C0C0" lw 6
# Remove border around chart
#unset border
set boxwidth 0.8
set nokey

# set key font ",20"
# set key samplen 2
# set key spacing 1
# set key top right

# #set key horizontal
# set key width 0.1
plot "weighted-L2.txt" using 1:2 title "EHNA" w lp lc 30 lw 3 pt 7 ps 2,\
     "" using 1:3 title "HTNE" w lp lc 15 lw 3 pt 2 ps 2,\
     "" using 1:4  title "Node2Vec" w lp lc 17 lw 3 pt 8 ps 2,\
     "" using 1:5  title "LINE" w lp lc 12 lw 3 pt 10 ps 2,\
     "" using 1:6 title "GraphSAGE" w lp lc 10 lw 3 pt 3 ps 2

==> scripts/link prediction2/dblp2/dblpl.gnu.sh <==
set terminal postscript eps enhanced color
set size 1#1
set output "legend.eps"
#set logscale y 10
#unset logscale
set ylabel "Score" font ",23" offset 1
set xtics font ", 23"
set ytics font ", 22"
set style histogram clustered gap 2
set style data histogram
set style fill solid 0.6 border
#set boxwidth 20 absolute
set offset -0.2,-0.2,0
set xtics format ""
#set ytics 0.4,0.1,1
set yrange [0.4:1]
set ytics 0.4,0.1,1
set grid ytics
#set key top left
#set key font ", 21"
#set key width 5
#set key font ",25,"
#set key top outside horizontal center
set nokey
set xtics offset 0,-0.2,0
plot "yelp-weighted-L2.txt" using 2:xticlabels(1) title "EHNA" lw 5 lc 30 fill pattern 1, \
            '' using 3:xticlabels(1) title "HTNE" lw 3 lc 15 fill pattern 2, \
            '' using 4:xticlabels(1) title "CTDNE" lw 3 lc 24 fill pattern 6, \
            '' using 5:xticlabels(1) title "Node2Vec" lw 5 lc 17 fill pattern 5, \
            '' using 6:xticlabels(1) title "LINE" lw 5 lc 12 fill pattern 4,\
            '' using 7:xticlabels(1) title "GraphSAGE" lw 5 lc 10 fill pattern 7

# plot "dblp.txt" using 2:2:4:xtic(1) title "EHNG" lw 5 lc 11 fill pattern 1, \
#             '' using 3:3:4 title "HTNE" lw 3 lc 15 fill pattern 2, \
#             '' using 4:4:4 title "Node2Vec" lw 5 lc 17 fill pattern 5, \
#             '' using 5:5:4 title "Line" lw 5 lc 12 fill pattern 4,\
#             '' using 6:6:4 title "GraphSAGE" lw 5 lc 10 fill pattern 9

==> scripts/link prediction2/digg/digg.gnu.sh <==
set terminal postscript eps enhanced color
set size 1#1
set output "digg-average.eps"
#set logscale y 10
#unset logscale
set ylabel "Score" font ",23" offset 1
set xtics font ", 23"
set ytics font ", 22"
set style histogram clustered gap 2
set style data histogram
set style fill solid 0.6 border
#set boxwidth 20 absolute
set offset -0.2,-0.2,0
set xtics format ""
#set ytics 0.4,0.1,1
set yrange [0.4:0.8]
set ytics 0.4,0.1,0.8
set grid ytics
#set key top left
#set key font ", 21"
#set key width 5
set nokey
set xtics offset 0,-0.2,0
plot "digg-average.txt" using 2:xticlabels(1) title "EHNA" lw 5 lc 30 fill pattern 1, \
            '' using 3:xticlabels(1) title "HTNE" lw 3 lc 15 fill pattern 2, \
            '' using 4:xticlabels(1) title "Node2Vec" lw 5 lc 17 fill pattern 5, \
            '' using 5:xticlabels(1) title "LINE" lw 5 lc 12 fill pattern 4,\
            '' using 6:xticlabels(1) title "GraphSAGE" lw 5 lc 10 fill pattern 7

# plot "dblp.txt" using 2:2:4:xtic(1) title "EHNG" lw 5 lc 11 fill pattern 1, \
#             '' using 3:3:4 title "HTNE" lw 3 lc 15 fill pattern 2, \
#             '' using 4:4:4 title "Node2Vec" lw 5 lc 17 fill pattern 5, \
#             '' using 5:5:4 title "Line" lw 5 lc 12 fill pattern 4,\
#             '' using 6:6:4 title "GraphSAGE" lw 5 lc 10 fill pattern 9

==> scripts/link prediction2/tmall/tmall.gnu.sh <==
set terminal postscript eps enhanced color
set size 1#1
set output "tmall-average.eps"
#set logscale y 10
#unset logscale
set ylabel "Score" font ",23" offset 1
set xtics font ", 23"
set ytics font ", 22"
set style histogram clustered gap 2
set style data histogram
set style fill solid 0.6 border
#set boxwidth 20 absolute
set offset -0.2,-0.2,0
set xtics format ""
#set ytics 0.4,0.1,1
set yrange [0.4:0.8]
set ytics 0.4,0.1,0.8
set grid ytics
#set key top left
#set key font ", 21"
#set key width 5
set nokey
set xtics offset 0,-0.2,0
plot "tmall-average.txt" using 2:xticlabels(1) title "EHNA" lw 5 lc 30 fill pattern 1, \
            '' using 3:xticlabels(1) title "HTNE" lw 3 lc 15 fill pattern 2, \
            '' using 4:xticlabels(1) title "Node2Vec" lw 5 lc 17 fill pattern 5, \
            '' using 5:xticlabels(1) title "LINE" lw 5 lc 12 fill pattern 4,\
            '' using 6:xticlabels(1) title "GraphSAGE" lw 5 lc 10 fill pattern 7

# plot "dblp.txt" using 2:2:4:xtic(1) title "EHNG" lw 5 lc 11 fill pattern 1, \
#             '' using 3:3:4 title "HTNE" lw 3 lc 15 fill pattern 2, \
#             '' using 4:4:4 title "Node2Vec" lw 5 lc 17 fill pattern 5, \
#             '' using 5:5:4 title "Line" lw 5 lc 12 fill pattern 4,\
#             '' using 6:6:4 title "GraphSAGE" lw 5 lc 10 fill pattern 9

==> scripts/link prediction2/yelp/yelp.gnu.sh <==
set terminal postscript eps enhanced color
set size 1#1
set output "yelp-average.eps"
#set logscale y 10
#unset logscale
set ylabel "Score" font ",23" offset 1
set xtics font ", 23"
set ytics font ", 22"
set style histogram clustered gap 2
set style data histogram
set style fill solid 0.6 border
#set boxwidth 20 absolute
set offset -0.2,-0.2,0
set xtics format ""
#set ytics 0.4,0.1,1
set yrange [0.4:0.8]
set ytics 0.4,0.1,0.8
set grid ytics
#set key top left
#set key font ", 21"
#set key width 5
set nokey
set xtics offset 0,-0.2,0
plot "yelp-average.txt" using 2:xticlabels(1) title "EHNA" lw 5 lc 30 fill pattern 1, \
            '' using 3:xticlabels(1) title "HTNE" lw 3 lc 15 fill pattern 2, \
            '' using 4:xticlabels(1) title "Node2Vec" lw 5 lc 17 fill pattern 5, \
            '' using 5:xticlabels(1) title "LINE" lw 5 lc 12 fill pattern 4,\
            '' using 6:xticlabels(1) title "GraphSAGE" lw 5 lc 10 fill pattern 7

# plot "dblp.txt" using 2:2:4:xtic(1) title "EHNG" lw 5 lc 11 fill pattern 1, \
#             '' using 3:3:4 title "HTNE" lw 3 lc 15 fill pattern 2, \
#             '' using 4:4:4 title "Node2Vec" lw 5 lc 17 fill pattern 5, \
#             '' using 5:5:4 title "Line" lw 5 lc 12 fill pattern 4,\
#             '' using 6:6:4 title "GraphSAGE" lw 5 lc 10 fill pattern 9

==> scripts/parameter/parameter.sh <==
set terminal postscript eps enhanced color
set size 0.7#0.7
#unset yrange
#unset logscale y 

#set grid ytics lc rgb "#505050"
set output "margin.eps"
#set title "RD100000" font ",17" tc rgb "#606060"
set ylabel "Avg.F_1 Scores" font ",21" offset 1.0
set xlabel "Safety Margin Size" font ",21" offset 2
set xtics font ", 19"
set ytics font ", 19"
unset bmargin

#set logscale y 10
# Don't show the legend in the chart
# Replace small stripes on the Y-axis with a horizontal gridlines


set xtics 1
set xrange [1:5]
# Lighter grid lines
#set ytics 0,0.1,1
#set ytics ("0.006" 0.006 , "" 0.01 1, "0.03" 3 , "" 0.032 1, "0.4" 0.4, "" 0.5 1, "0.6" 0.6, "" 0.7 1, "0.8" 0.8, "" 0.85 1, "0.9" 0.9 , "" 0.95 1, "1" 1)
set yrange [0.7:0.9]
set ytics 0.05
set grid ytics lc rgb "#C0C0C0" lw 6
# Remove border around chart
#unset border
set boxwidth 0.8
set nokey

# set key font ",20"
# set key samplen 2
# set key spacing 1
# set key top right

# #set key horizontal
# set key width 0.1
plot "margin.txt" using 1:2 title "EHNA" w lp lc 30 lw 3 pt 6 ps 2


set terminal postscript eps enhanced color
set size 0.7#0.7
#unset yrange
#unset logscale y 

#set grid ytics lc rgb "#505050"
set output "walk.eps"
#set title "RD100000" font ",17" tc rgb "#606060"
set ylabel "Avg.F_1 Scores" font ",21" offset 1.0
set xlabel "Walk Length" font ",21" offset 2
set xtics font ", 19"
set ytics font ", 19"
unset bmargin

#set logscale y 10
# Don't show the legend in the chart
# Replace small stripes on the Y-axis with a horizontal gridlines


set xtics 5
set xrange [0:25]
# Lighter grid lines
#set ytics 0,0.1,1
#set ytics ("0.006" 0.006 , "" 0.01 1, "0.03" 3 , "" 0.032 1, "0.4" 0.4, "" 0.5 1, "0.6" 0.6, "" 0.7 1, "0.8" 0.8, "" 0.85 1, "0.9" 0.9 , "" 0.95 1, "1" 1)
set yrange [0.7:0.9]
set ytics 0.05
set grid ytics lc rgb "#C0C0C0" lw 6
# Remove border around chart
#unset border
set boxwidth 0.8
set nokey

# set key font ",20"
# set key samplen 2
# set key spacing 1
# set key top right

# #set key horizontal
# set key width 0.1
plot "walk.txt" using 1:2 title "EHNA" w lp lc 30 lw 3 pt 6 ps 2



set terminal postscript eps enhanced color
set size 0.7#0.7
#unset yrange
#unset logscale y 

#set grid ytics lc rgb "#505050"
set output "p.eps"
#set title "RD100000" font ",17" tc rgb "#606060"
set ylabel "Avg.F_1 Scores" font ",21" offset 1.0
set xlabel "log_2 p" font ",21" offset 2
set xtics font ", 19"
set ytics font ", 19"
unset bmargin

#set logscale y 10
# Don't show the legend in the chart
# Replace small stripes on the Y-axis with a horizontal gridlines


set xtics 1
set xrange [-2:2]
# Lighter grid lines
#set ytics 0,0.1,1
#set ytics ("0.006" 0.006 , "" 0.01 1, "0.03" 3 , "" 0.032 1, "0.4" 0.4, "" 0.5 1, "0.6" 0.6, "" 0.7 1, "0.8" 0.8, "" 0.85 1, "0.9" 0.9 , "" 0.95 1, "1" 1)
set yrange [0.7:0.9]
set ytics 0.05
set grid ytics lc rgb "#C0C0C0" lw 6
# Remove border around chart
#unset border
set boxwidth 0.8
set nokey

# set key font ",20"
# set key samplen 2
# set key spacing 1
# set key top right

# #set key horizontal
# set key width 0.1
plot "p.txt" using 1:2 title "EHNA" w lp lc 30 lw 3 pt 6 ps 2


set terminal postscript eps enhanced color
set size 0.7#0.7
#unset yrange
#unset logscale y 

#set grid ytics lc rgb "#505050"
set output "q.eps"
#set title "RD100000" font ",17" tc rgb "#606060"
set ylabel "Avg.F_1 Scores" font ",21" offset 1.0
set xlabel "log_2 q" font ",21" offset 2
set xtics font ", 19"
set ytics font ", 19"
unset bmargin

#set logscale y 10
# Don't show the legend in the chart
# Replace small stripes on the Y-axis with a horizontal gridlines


set xtics 1
set xrange [-2:2]
# Lighter grid lines
#set ytics 0,0.1,1
#set ytics ("0.006" 0.006 , "" 0.01 1, "0.03" 3 , "" 0.032 1, "0.4" 0.4, "" 0.5 1, "0.6" 0.6, "" 0.7 1, "0.8" 0.8, "" 0.85 1, "0.9" 0.9 , "" 0.95 1, "1" 1)
set yrange [0.7:0.9]
set ytics 0.05
set grid ytics lc rgb "#C0C0C0" lw 6
# Remove border around chart
#unset border
set boxwidth 0.8
set nokey

# set key font ",20"
# set key samplen 2
# set key spacing 1
# set key top right

# #set key horizontal
# set key width 0.1
plot "q.txt" using 1:2 title "EHNA" w lp lc 30 lw 3 pt 6 ps 2

==> scripts/reconstruction/dblp2/dblp.gnu.sh <==
set terminal postscript eps enhanced color
set size 1#1
set output "dblp-new.eps"
#set logscale y 10
#unset logscale
set ylabel "Score" font ",23" offset 1
set xtics font ", 23"
set ytics font ", 22"
set style histogram clustered gap 2
set style data histogram
set style fill solid 0.6 border
#set boxwidth 20 absolute
set offset -0.2,-0.2,0
set xtics format ""
#set ytics 0.4,0.1,1
set yrange [0.4:1]
set ytics 0.4,0.1,1
set grid ytics
#set key top left
#set key font ", 21"
#set key width 5
set nokey
set xtics offset 0,-0.2,0
plot "dblp.txt" using 2:xticlabels(1) title "EHNA" lw 5 lc 30 fill pattern 1, \
            '' using 3:xticlabels(1) title "HTNE" lw 3 lc 15 fill pattern 2, \
            '' using 4:xticlabels(1) title "Node2Vec" lw 5 lc 17 fill pattern 5, \
            '' using 5:xticlabels(1) title "LINE" lw 5 lc 12 fill pattern 4,\
            '' using 6:xticlabels(1) title "GraphSAGE" lw 5 lc 10 fill pattern 7

# plot "dblp.txt" using 2:2:4:xtic(1) title "EHNG" lw 5 lc 11 fill pattern 1, \
#             '' using 3:3:4 title "HTNE" lw 3 lc 15 fill pattern 2, \
#             '' using 4:4:4 title "Node2Vec" lw 5 lc 17 fill pattern 5, \
#             '' using 5:5:4 title "Line" lw 5 lc 12 fill pattern 4,\
#             '' using 6:6:4 title "GraphSAGE" lw 5 lc 10 fill pattern 9

==> scripts/reconstruction/digg/digg.gnu.sh <==
set terminal postscript eps enhanced color
set size 1#1
set output "digg-new.eps"
#set logscale y 10
#unset logscale
set ylabel "Score" font ",23" offset 1
set xtics font ", 23"
set ytics font ", 22"
set style histogram clustered gap 2
set style data histogram
set style fill solid 0.6 border
#set boxwidth 20 absolute
set offset -0.2,-0.2,0
set xtics format ""
#set ytics 0.4,0.1,1
set yrange [0.4:1]
set ytics 0.4,0.1,1
set grid ytics
#set key top left
#set key font ", 21"
#set key width 5
set nokey
set xtics offset 0,-0.2,0
plot "digg.txt" using 2:xticlabels(1) title "EHNA" lw 5 lc 30 fill pattern 1, \
            '' using 3:xticlabels(1) title "HTNE" lw 3 lc 15 fill pattern 2, \
            '' using 4:xticlabels(1) title "Node2Vec" lw 5 lc 17 fill pattern 5, \
            '' using 5:xticlabels(1) title "LINE" lw 5 lc 12 fill pattern 4,\
            '' using 6:xticlabels(1) title "GraphSAGE" lw 5 lc 10 fill pattern 7

# plot "dblp.txt" using 2:2:4:xtic(1) title "EHNG" lw 5 lc 11 fill pattern 1, \
#             '' using 3:3:4 title "HTNE" lw 3 lc 15 fill pattern 2, \
#             '' using 4:4:4 title "Node2Vec" lw 5 lc 17 fill pattern 5, \
#             '' using 5:5:4 title "Line" lw 5 lc 12 fill pattern 4,\
#             '' using 6:6:4 title "GraphSAGE" lw 5 lc 10 fill pattern 9

==> scripts/reconstruction/tmall/tmall.gnu.sh <==
set terminal postscript eps enhanced color
set size 1#1
set output "tmall-new.eps"
#set logscale y 10
#unset logscale
set ylabel "Score" font ",23" offset 1
set xtics font ", 23"
set ytics font ", 22"
set style histogram clustered gap 2
set style data histogram
set style fill solid 0.6 border
#set boxwidth 20 absolute
set offset -0.2,-0.2,0
set xtics format ""
#set ytics 0.4,0.1,1
set yrange [0.4:1]
set ytics 0.4,0.1,1
set grid ytics
#set key top left
#set key font ", 21"
#set key width 5
set nokey
set xtics offset 0,-0.2,0
plot "tmall.txt" using 2:xticlabels(1) title "EHNA" lw 5 lc 30 fill pattern 1, \
            '' using 3:xticlabels(1) title "HTNE" lw 3 lc 15 fill pattern 2, \
            '' using 4:xticlabels(1) title "Node2Vec" lw 5 lc 17 fill pattern 5, \
            '' using 5:xticlabels(1) title "LINE" lw 5 lc 12 fill pattern 4,\
            '' using 6:xticlabels(1) title "GraphSAGE" lw 5 lc 10 fill pattern 7

# plot "dblp.txt" using 2:2:4:xtic(1) title "EHNG" lw 5 lc 11 fill pattern 1, \
#             '' using 3:3:4 title "HTNE" lw 3 lc 15 fill pattern 2, \
#             '' using 4:4:4 title "Node2Vec" lw 5 lc 17 fill pattern 5, \
#             '' using 5:5:4 title "Line" lw 5 lc 12 fill pattern 4,\
#             '' using 6:6:4 title "GraphSAGE" lw 5 lc 10 fill pattern 9

==> scripts/reconstruction/yelp/yelp.gnu.sh <==
set terminal postscript eps enhanced color
set size 1#1
set output "yelp-new.eps"
#set logscale y 10
#unset logscale
set ylabel "Score" font ",23" offset 1
set xtics font ", 23"
set ytics font ", 22"
set style histogram clustered gap 2
set style data histogram
set style fill solid 0.6 border
#set boxwidth 20 absolute
set offset -0.2,-0.2,0
set xtics format ""
#set ytics 0.4,0.1,1
set yrange [0.4:1]
set ytics 0.4,0.1,1
set grid ytics
#set key top left
#set key font ", 21"
#set key width 5
set nokey


set xtics offset 0,-0.2,0
plot "yelp.txt" using 2:xticlabels(1) title "EHNA" lw 5 lc 30 fill pattern 1, \
            '' using 3:xticlabels(1) title "HTNE" lw 3 lc 15 fill pattern 2, \
            '' using 4:xticlabels(1) title "Node2Vec" lw 5 lc 17 fill pattern 5, \
            '' using 5:xticlabels(1) title "LINE" lw 5 lc 12 fill pattern 4,\
            '' using 6:xticlabels(1) title "GraphSAGE" lw 5 lc 10 fill pattern 7

# plot "dblp.txt" using 2:2:4:xtic(1) title "EHNG" lw 5 lc 11 fill pattern 1, \
#             '' using 3:3:4 title "HTNE" lw 3 lc 15 fill pattern 2, \
#             '' using 4:4:4 title "Node2Vec" lw 5 lc 17 fill pattern 5, \
#             '' using 5:5:4 title "Line" lw 5 lc 12 fill pattern 4,\
#             '' using 6:6:4 title "GraphSAGE" lw 5 lc 10 fill pattern 9

==> scripts/reconstruction_linegraph/Digg/digg.gnu.sh <==
set terminal postscript eps enhanced color
set size 0.7#0.7
#unset yrange
#unset logscale y 

set grid ytics lc rgb "#505050"
set output "digg.eps"
#set title "RD100000" font ",17" tc rgb "#606060"
set ylabel "Precision" font ",21" offset 0.7
set xlabel "Number of Node Pairs" font ",21" offset 2
set xtics font ", 19"
set ytics font ", 19"
unset bmargin

#set logscale y 10
# Don't show the legend in the chart
# Replace small stripes on the Y-axis with a horizontal gridlines


#set xtics 1
set xtics ("1e+02" 5, "" 6 1, "1e+03" 7, "" 8 1, "1e+04" 9, "" 10 1, "1e+05" 11 , "" 12 1, "1e+06" 13)
# Lighter grid lines
#set ytics 0,0.1,1
#set ytics ("0.006" 0.006 , "" 0.01 1, "0.03" 3 , "" 0.032 1, "0.4" 0.4, "" 0.5 1, "0.6" 0.6, "" 0.7 1, "0.8" 0.8, "" 0.85 1, "0.9" 0.9 , "" 0.95 1, "1" 1)
set ytics 0,0.2,1
set grid ytics lc rgb "#C0C0C0" lw 6
# Remove border around chart
#unset border
set boxwidth 0.8
#set nokey
#set key font ",20"
#set key samplen 2
#set key spacing 1
#set key top right
#set key horizontal
#set key width 0.1
set nokey
set key font ",25,"
set key top outside horizontal center
set nokey
plot "digg.txt" using 1:2 title "EHNA" w lp lc 30 lw 3 pt 6 ps 2,\
     "" using 1:3 title "HTNE" w lp lc 15 lw 3 pt 2 ps 2,\
     "" using 1:4 title "CTDNE" w lp lc 24 lw 3 pt 4 ps 2,\
     "" using 1:5  title "Node2Vec" w lp lc 17 lw 3 pt 8 ps 2,\
     "" using 1:6  title "LINE" w lp lc 12 lw 3 pt 10 ps 2

==> scripts/reconstruction_linegraph/HepPh/HepPh.gnu.sh <==
set terminal postscript eps enhanced color
set size 0.8#0.8
#unset yrange
#unset logscale y 

set grid ytics lc rgb "#505050"
set output "dimdblpmem.eps"
#set title "RD100000" font ",17" tc rgb "#606060"
set ylabel "Precision" font ",20" offset 1
set xlabel "Number of Node Pairs" font ",20" offset 2
set xtics font ", 12"
set ytics font ", 12"
unset bmargin

#set logscale y 10
# Don't show the legend in the chart
# Replace small stripes on the Y-axis with a horizontal gridlines


#set xtics 1
set xtics ("1e+02" 5, "" 6 1, "1e+03" 7, "" 8 1, "1e+04" 9, "" 10 1, "1e+05" 11 , "" 12 1, "1e+06" 13)
# Lighter grid lines
#set ytics 0,0.1,1
#set ytics ("0.006" 0.006 , "" 0.01 1, "0.03" 3 , "" 0.032 1, "0.4" 0.4, "" 0.5 1, "0.6" 0.6, "" 0.7 1, "0.8" 0.8, "" 0.85 1, "0.9" 0.9 , "" 0.95 1, "1" 1)
set ytics 0,0.25,1
set grid ytics lc rgb "#C0C0C0" lw 6
# Remove border around chart
unset border
set boxwidth 0.8
set nokey
plot "dblp.txt" using 1:6 title "EHNG" w lp lc 11 lw 5 pt 3 ps 2.5,\
     "" using 1:2 title "HTNE" w lp lc 15 lw 5 pt 2 ps 2.5,\
     "" using 1:3  title "Node2Vec" w lp lc 14 lw 5 pt 8 ps 2.5,\
     "" using 1:5  title "Line" w lp lc 16 lw 5 pt 10 ps 2.5,\
     "" using 1:4 title "GraphSAGE" w lp lc 10 lw 5 pt 6 ps 2.5

==> scripts/reconstruction_linegraph/dblp/dblp.gnu.sh <==
set terminal postscript eps enhanced color
set size 0.7#0.7
#unset yrange
#unset logscale y 

set grid ytics lc rgb "#505050"
set output "dblp-task1.eps"
#set title "RD100000" font ",17" tc rgb "#606060"
set ylabel "Precision" font ",20" offset 1.7
set xlabel "Number of Node Pairs" font ",20" offset 2
set xtics font ", 12"
set ytics font ", 12"
unset bmargin

#set logscale y 10
# Don't show the legend in the chart
# Replace small stripes on the Y-axis with a horizontal gridlines


#set xtics 1
set xtics ("1e+02" 5, "" 6 1, "1e+03" 7, "" 8 1, "1e+04" 9, "" 10 1, "1e+05" 11 , "" 12 1, "1e+06" 13)
# Lighter grid lines
#set ytics 0,0.1,1
#set ytics ("0.006" 0.006 , "" 0.01 1, "0.03" 3 , "" 0.032 1, "0.4" 0.4, "" 0.5 1, "0.6" 0.6, "" 0.7 1, "0.8" 0.8, "" 0.85 1, "0.9" 0.9 , "" 0.95 1, "1" 1)
set ytics 0,0.2,1
set grid ytics lc rgb "#C0C0C0" lw 6
# Remove border around chart
unset border
set boxwidth 0.8
set nokey
plot "dblp.txt" using 1:6 title "EHNG" w lp lc 11 lw 3 pt 3 ps 1,\
     "" using 1:2 title "HTNE" w lp lc 15 lw 3 pt 2 ps 1,\
     "" using 1:3  title "Node2Vec" w lp lc 17 lw 3 pt 8 ps 1,\
     "" using 1:5  title "Line" w lp lc 12 lw 3 pt 10 ps 1,\
     "" using 1:4 title "GraphSAGE" w lp lc 10 lw 3 pt 7 ps 1

==> scripts/reconstruction_linegraph/dblp2/dblp.gnu.sh <==
set terminal postscript eps enhanced color
set size 0.7#0.7
#unset yrange
#unset logscale y 

set grid ytics lc rgb "#505050"
set output "legend2.eps"
#set title "RD100000" font ",17" tc rgb "#606060"
set ylabel "Precision" font ",21" offset 0.7
set xlabel "Number of Node Pairs" font ",21" offset 2
set xtics font ", 19"
set ytics font ", 19"
unset bmargin

#set logscale y 10
# Don't show the legend in the chart
# Replace small stripes on the Y-axis with a horizontal gridlines


#set xtics 1
set xtics ("1e+02" 5, "" 6 1, "1e+03" 7, "" 8 1, "1e+04" 9, "" 10 1, "1e+05" 11 , "" 12 1, "1e+06" 13)
# Lighter grid lines
#set ytics 0,0.1,1
#set ytics ("0.006" 0.006 , "" 0.01 1, "0.03" 3 , "" 0.032 1, "0.4" 0.4, "" 0.5 1, "0.6" 0.6, "" 0.7 1, "0.8" 0.8, "" 0.85 1, "0.9" 0.9 , "" 0.95 1, "1" 1)
set ytics 0,0.2,1
set grid ytics lc rgb "#C0C0C0" lw 6
# Remove border around chart
#unset border
set boxwidth 0.8
#set nokey
#set key font ",20"
#set key samplen 2
#set key spacing 1
#set key top right
#set key horizontal
#set key width 0.1
set nokey
set key font ",25,"
set key top outside horizontal center
set nokey
plot "dblp.txt" using 1:2 title "EHNA" w lp lc 30 lw 3 pt 6 ps 2,\
     "" using 1:3 title "HTNE" w lp lc 15 lw 3 pt 2 ps 2,\
     "" using 1:4 title "CTDNE" w lp lc 24 lw 3 pt 4 ps 2,\
     "" using 1:5  title "Node2Vec" w lp lc 17 lw 3 pt 8 ps 2,\
     "" using 1:6  title "LINE" w lp lc 12 lw 3 pt 10 ps 2

==> scripts/reconstruction_linegraph/tmall/tmall.gnu.sh <==
set terminal postscript eps enhanced color
set size 0.7#0.7
#unset yrange
#unset logscale y 

set grid ytics lc rgb "#505050"
set output "tmall.eps"
#set title "RD100000" font ",17" tc rgb "#606060"
set ylabel "Precision" font ",21" offset 0.7
set xlabel "Number of Node Pairs" font ",21" offset 2
set xtics font ", 19"
set ytics font ", 19"
unset bmargin

#set logscale y 10
# Don't show the legend in the chart
# Replace small stripes on the Y-axis with a horizontal gridlines


#set xtics 1
set xtics ("1e+02" 5, "" 6 1, "1e+03" 7, "" 8 1, "1e+04" 9, "" 10 1, "1e+05" 11 , "" 12 1, "1e+06" 13)
# Lighter grid lines
#set ytics 0,0.1,1
#set ytics ("0.006" 0.006 , "" 0.01 1, "0.03" 3 , "" 0.032 1, "0.4" 0.4, "" 0.5 1, "0.6" 0.6, "" 0.7 1, "0.8" 0.8, "" 0.85 1, "0.9" 0.9 , "" 0.95 1, "1" 1)
set ytics 0,0.2,1
set grid ytics lc rgb "#C0C0C0" lw 6
# Remove border around chart
#unset border
set boxwidth 0.8
#set nokey
#set key font ",20"
#set key samplen 2
#set key spacing 1
#set key top right
#set key horizontal
#set key width 0.1
set nokey
set key font ",25,"
set key top outside horizontal center
set nokey
plot "tmall.txt" using 1:2 title "EHNA" w lp lc 30 lw 3 pt 6 ps 2,\
     "" using 1:3 title "HTNE" w lp lc 15 lw 3 pt 2 ps 2,\
     "" using 1:4 title "CTDNE" w lp lc 24 lw 3 pt 4 ps 2,\
     "" using 1:5  title "Node2Vec" w lp lc 17 lw 3 pt 8 ps 2,\
     "" using 1:6  title "LINE" w lp lc 12 lw 3 pt 10 ps 2

==> scripts/reconstruction_linegraph/yelp/yelp.gnu.sh <==
set terminal postscript eps enhanced color
set size 0.7#0.7
#unset yrange
#unset logscale y 

set grid ytics lc rgb "#505050"
set output "yelp.eps"
#set title "RD100000" font ",17" tc rgb "#606060"
set ylabel "Precision" font ",21" offset 0.7
set xlabel "Number of Node Pairs" font ",21" offset 2
set xtics font ", 19"
set ytics font ", 19"
unset bmargin

#set logscale y 10
# Don't show the legend in the chart
# Replace small stripes on the Y-axis with a horizontal gridlines


#set xtics 1
set xtics ("1e+02" 5, "" 6 1, "1e+03" 7, "" 8 1, "1e+04" 9, "" 10 1, "1e+05" 11 , "" 12 1, "1e+06" 13)
# Lighter grid lines
#set ytics 0,0.1,1
#set ytics ("0.006" 0.006 , "" 0.01 1, "0.03" 3 , "" 0.032 1, "0.4" 0.4, "" 0.5 1, "0.6" 0.6, "" 0.7 1, "0.8" 0.8, "" 0.85 1, "0.9" 0.9 , "" 0.95 1, "1" 1)
set ytics 0,0.2,1
set grid ytics lc rgb "#C0C0C0" lw 6
# Remove border around chart
#unset border
set boxwidth 0.8
#set nokey
#set key font ",20"
#set key samplen 2
#set key spacing 1
#set key top right
#set key horizontal
#set key width 0.1
set nokey
set key font ",25,"
set key top outside horizontal center
set nokey
plot "yelp.txt" using 1:2 title "EHNA" w lp lc 30 lw 3 pt 6 ps 2,\
     "" using 1:3 title "HTNE" w lp lc 15 lw 3 pt 2 ps 2,\
     "" using 1:4 title "CTDNE" w lp lc 24 lw 3 pt 4 ps 2,\
     "" using 1:5  title "Node2Vec" w lp lc 17 lw 3 pt 8 ps 2,\
     "" using 1:6  title "LINE" w lp lc 12 lw 3 pt 10 ps 2
